Attention-Based Neural Networks for Sentiment Attitude Extraction using Distant Supervision

In the sentiment attitude extraction task, the aim is to identify <<attitudes>> -- sentiment relations between entities mentioned in text. In this paper, we provide a study on attention-based context encoders in the sentiment attitude extraction task. For this task, we adapt attentive context encoders of two types: (1) feature-based; (2) self-based. In our study, we utilize the corpus of Russian analytical texts RuSentRel and automatically constructed news collection RuAttitudes for enriching the training set. We consider the problem of attitude extraction as two-class (positive, negative) and three-class (positive, negative, neutral) classification tasks for whole documents. Our experiments with the RuSentRel corpus show that the three-class classification models, which employ the RuAttitudes corpus for training, result in 10% increase and extra 3% by F1, when model architectures include the attention mechanism. We also provide the analysis of attention weight distributions in dependence on the term type.

==> pics/heatmaps/tex/convert.sh <==
#!/bin/bash

tex_out="_out"

for l in rus eng;
do
    oo="../"$l"/"
    echo $oo
    mkdir -p $oo
    for m in att-bilstm ds_att-bilstm;
    do
        pngDir=$oo$m"/"
        mkdir -p $pngDir
        rm -r $tex_out
        for e in 0 1 2;
        do
            pdf=$l"/"$m"/e_"$e".tex"
            echo $pdf
            latexmk -pdf $pdf -output-directory=$tex_out
            convert -density 800 $tex_out"/e_"$e".pdf" -quality 90 -trim $pngDir$e".png"
        done
    done
done


==> pics/sources/export.sh <==
#!/bin/bash
scale=150
out=../models/
outPDF=all.pdf

mkdir -p $out

/opt/draw.io/drawio --export embedding.drawio -f "pdf" --scale $scale -p 0 --output $outPDF
convert -density 5 $outPDF[0] -quality 90 -trim -alpha remove $out"model.png"

/opt/draw.io/drawio --export embedding.drawio -f "pdf" --scale $scale -p 3 --output $outPDF
convert -density 2 $outPDF[0] -quality 90 -trim -alpha remove $out"self.png"

rm $outPDF

